Infrared fixed point in the massless twelve-flavor SU(3) gauge-fermion system

We present strong numerical evidence for the existence of an infrared fixed point in the renormalization group flow of the SU(3) gauge-fermion system with twelve massless fermions in the fundamental representation. Our numerical simulations using nHYP-smeared staggered fermions with Pauli-Villars improvement do not exhibit any first-order bulk phase transition in the investigated parameter region. We utilize an infinite volume renormalization scheme based on the gradient flow transformation to determine the renormalization group $\beta$ function. We identify an infrared fixed point at $g^2_{\mathrm{GF}\star}=6.60(62)$ in the GF scheme and calculate the leading irrelevant critical exponent $\gamma_{g}^{\star}=0.199(32)$. Our prediction for $\gamma_{g}^{\star}$ is consistent with available literature at the $1\mbox{-}2\sigma$ level.

==> plot_cont_beta.py <==
"""
-------------------------------------------------------------------------------------------------------------

MIT License

Copyright (c) 2024 Curtis Taylor Peterson

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

-------------------------------------------------------------------------------------------------------------

Description: 

This quick code grabs the continuum beta-function ASCII data that has been included 
in arXiv: 2402.18038 and plots it. 

- Plot is created with matplotlib (https://pypi.org/project/matplotlib/)
- Beta-function with error is represented as a GVar variable for convenience (https://pypi.org/project/gvar/) 

To run, simply open a terminal and run this Python script as "python3 plot_cont_beta.py"

-------------------------------------------------------------------------------------------------------------
"""

# Import matplotlib and GVar
import matplotlib.pyplot as plt # https://pypi.org/project/matplotlib/
import gvar as gv # https://pypi.org/project/gvar/

if __name__ == '__main__':
    # Grab & plot data for both operators
    for color, op in zip(['darkgoldenrod', 'maroon'], ['W', 'C']):
        # Grab data
        g2s, betas = [], []
        with open('./cont_beta_' + op + '.txt', 'r') as in_file:
            for line in in_file.readlines():
                g2, beta_mean, beta_error = [*map(float, line.split())]
                g2s.append(g2); betas.append(gv.gvar(beta_mean, beta_error));

        # Plot data
        plt.fill_between(
            g2s,
            gv.mean(betas) - gv.sdev(betas),
            gv.mean(betas) + gv.sdev(betas),
            alpha = 0.5, color = color, label = 'W' + op
        )

    # Finish plot up
    plt.legend(framealpha = 0., fontsize = 15.)
    plt.xlabel('$g^2_{\\mathrm{GF}}$', fontsize = 15.)
    plt.ylabel('$\\beta_{\\mathrm{GF}}(g^2_{\\mathrm{GF}})$', fontsize = 15.)
    plt.grid('on')

    # Show user
    plt.show(); plt.close();

